Focused Quantization for Sparse CNNs

Deep convolutional neural networks (CNNs) are powerful tools for a wide range of vision tasks, but the enormous amount of memory and compute resources required by CNNs pose a challenge in deploying them on constrained devices. Existing compression techniques, while excelling at reducing model sizes, struggle to be computationally friendly. In this paper, we attend to the statistical properties of sparse CNNs and present focused quantization, a novel quantization strategy based on power-of-two values, which exploits the weight distributions after fine-grained pruning. The proposed method dynamically discovers the most effective numerical representation for weights in layers with varying sparsities, significantly reducing model sizes. Multiplications in quantized CNNs are replaced with much cheaper bit-shift operations for efficient inference. Coupled with lossless encoding, we built a compression pipeline that provides CNNs with high compression ratios (CR), low computation cost and minimal loss in accuracy. In ResNet-50, we achieved a 18.08x CR with only 0.24% loss in top-5 accuracy, outperforming existing compression methods. We fully compressed a ResNet-18 and found that it is not only higher in CR and top-5 accuracy, but also more hardware efficient as it requires fewer logic gates to implement when compared to other state-of-the-art quantization methods assuming the same throughput.

==> figures/gmm.py <==
import sklearn.mixture
from scipy.stats import norm
import numpy as np


class BimodalGaussian2(sklearn.mixture.GaussianMixture):
    def __init__(self, data, epsilon):
        pmean, _1, nmean, _2, phi = self._find_initial(data)
        means = np.array([[pmean], [nmean]])
        weights = np.array([phi, 1 - phi])
        super().__init__(2, means_init=means, weights_init=weights)
        self.data = data
        self.epsilon = epsilon
        self._fit()

    @staticmethod
    def _find_initial(x):
        p = x > 0
        pv = x[np.where(p)]
        pmean, pstd = np.mean(pv), np.std(pv)
        n = np.logical_and(np.logical_not(p), x != 0)
        nv = x[np.where(n)]
        nmean, nstd = np.mean(nv), np.std(nv)
        phi = np.size(pv) / np.size(x)
        return pmean, pstd, nmean, nstd, phi

    def _fit(self):
        self.tmean = np.mean(self.data)
        self.tstd = np.sqrt(np.var(self.data))
        self.fit(self.data.reshape(-1, 1))
        if not self.converged_:
            raise ValueError('Unable to find MLE for weight distribution.')
        means, vars, weights = self.means_, self.covariances_, self.weights_
        mean1, mean2 = means[:, 0]
        if self.covariance_type == 'full':
            std1, std2 = np.sqrt(vars[:, 0, 0])
        elif self.covariance_type == 'tied':
            std1 = std2 = np.sqrt(vars[0, 0])
        phi = weights[0]
        # if mean1 < mean2:
        #     raise ValueError('Components flipped.')
        self.pmean, self.nmean = mean1, mean2
        self.pstd, self.nstd = std1, std2
        self.phi = phi

    def pdf1(self, x):
        pdf1 = super().predict_proba(x.reshape(-1, 1))
        return pdf1[:, 0].reshape(x.shape)

    def predict1(self, x, sampling=False):
        return np.random.uniform(size=x.shape) < self.pdf1(x)

    def pdf(self, x):
        p = np.exp(self.score_samples(x.reshape(-1, 1)))
        return p / np.sum(p)

    @property
    def wasserstein(self):
        # scale and shift mixture distribution for 2-wasserstein criteria
        pmean = (self.pmean - self.tmean) / self.tstd
        nmean = (self.nmean - self.tmean) / self.tstd
        pstd, nstd = self.pstd / self.tstd, self.nstd / self.tstd
        # 2-wasserstein distance, TODO verify
        wmean = (pmean - nmean) ** 2
        wvar = pstd ** 2 + nstd ** 2 - 2 * pstd * nstd
        return wmean + wvar

    @property
    def crossover(self):
        # computes the probability of cross-over
        resolution = 1000
        x = np.linspace(self.nmean, self.pmean, resolution)
        i = np.argmin(np.abs(self.pdf1(x) - 0.5))
        xco = x[i]
        nco = norm.cdf(xco, self.nmean, self.nstd)
        pco = norm.cdf(xco, self.pmean, self.pstd)
        return self.phi * pco + (1 - self.phi) * (1 - nco)


==> figures/mle.py <==
from gmm import BimodalGaussian2
from scipy.stats import norm
import numpy as np
import matplotlib.pyplot as plt

"""
mle = list(self.overriders.items())[40][1]['weights'][1]
pruner = list(self.overriders.items())[40][1]['weights'][0]
mle.update()
mask = self.run(pruner.mask)
pos = self.run(mle.positives)
before = self.run(mle.before)
after = self.run(mle.after)
rec_before = self.run(mle.quantizer.before)
rec_after = self.run(mle.quantizer.after)
np.save('../papers/hybrid/figures/mle_before.npy', before)
np.save('../papers/hybrid/figures/mle_after.npy', after)
np.save('../papers/hybrid/figures/mle_rec_before.npy', rec_before)
np.save('../papers/hybrid/figures/mle_rec_after.npy', rec_after)
np.save('../papers/hybrid/figures/mle_mask.npy', mask)
np.save('../papers/hybrid/figures/mle_positives.npy', pos)
"""

before = np.load('figures/mle_before.npy')
after = np.load('figures/mle_after.npy')
rec_before = np.load('figures/mle_rec_before.npy')
rec_after = np.load('figures/mle_rec_after.npy')
pos = np.load('figures/mle_positives.npy')
mask = np.load('figures/mle_mask.npy')

pos = np.logical_and(np.logical_and(pos, mask), after >= 0)
neg = np.where(
    np.logical_and(np.logical_and(np.logical_not(pos), mask), after <= 0))
pos = np.where(pos)

g = before[before != 0]
magnitudes = np.sort(np.abs(g))
orate = 0
index = int((1 - orate) * g.size)
index = min(max(0, index), g.size - 1)
max_value = magnitudes[index]
print(g.size, index, max_value)

k = g[np.abs(g) < max_value]
mixture = BimodalGaussian2(k, 0)
m1, s1 = mixture.pmean, mixture.pstd
m2, s2 = mixture.nmean, mixture.nstd
phi = mixture.phi
print('gmm')
print(m1, s1, m2, s2, phi)
print(mixture.tmean, mixture.tstd, mixture.wasserstein, mixture.crossover)
q = np.linspace(np.min(before), np.max(before), 10000)
p = mixture.pdf(q)
plt.figure(figsize=(1.5, 1.5))
plt.hist(
    [before[pos], before[neg]],
    stacked=True, bins=500, normed=True, color=['C0', 'C1'], alpha=0.5)
plt.xlim(-0.12, 0.12)
plt.yticks([])

# plt.plot(q, p, '-', linewidth=2)
p1 = norm.pdf(q, m1, s1)
p2 = norm.pdf(q, m2, s2)
plt.plot(q, phi * p1, '-', linewidth=0.5, color='C0')
plt.plot(q, (1 - phi) * p2, '-', linewidth=0.5, color='C1')
plt.plot(
    q, phi * p1 + (1 - phi)* p2,
    '--', linewidth=0.5, color='0', alpha=0.5)
plt.subplots_adjust(0.01, 0.15, 0.99, 0.99)
plt.savefig('figures/mle_before.pdf')

plt.figure(figsize=(1.5, 1.5))
plt.hist(
    [rec_before[pos], -rec_before[neg]],
    stacked=True, bins=500, normed=True, color=['C0', 'C1'], alpha=0.5)
plt.subplots_adjust(0.01, 0.15, 0.99, 0.99)
plt.xlim(-0.12, 0.12)
plt.yticks([])
plt.savefig('figures/mle_rec_before.pdf')

def freq(ww):
    s = np.array(sorted(set(ww)))
    f = np.array([ww[ww == v].size for v in s])
    f = f / np.sum(f)
    return s, f

plt.figure(figsize=(1.5, 1.5))
markers, stemlines, baseline = plt.stem(*freq(rec_after[neg]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C1', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C1', zorder=10)
markers, stemlines, baseline = plt.stem(*freq(rec_after[pos]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C0', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C0', zorder=10)
plt.xlim(-0.12, 0.12)
plt.ylim(0, None)
plt.yticks([])
plt.subplots_adjust(0.01, 0.15, 0.99, 0.99)
ax = plt.gca()
ax.set_facecolor((1.0, 1.0, 1.0))
plt.savefig('figures/mle_rec_after.pdf', transparent=True)

plt.figure(figsize=(1.5, 1.5))
markers, stemlines, baseline = plt.stem(*freq(after[neg]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C1', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C1', zorder=10)
markers, stemlines, baseline = plt.stem(*freq(after[pos]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C0', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C0', zorder=10)
plt.xlim(-0.12, 0.12)
plt.ylim(0, None)
plt.yticks([])
# plt.tight_layout()
plt.subplots_adjust(0.01, 0.15, 0.99, 0.99)
plt.savefig('figures/mle_after.pdf')


==> figures/sweep.py <==
import yaml
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick



with open('figures/sweep_train.yaml', 'r') as f:
    sweep = yaml.load(f)


def extract(key):
    return np.array([e[key] for e in sweep])


top1 = extract('top1')
top5 = extract('top5')
seps = extract('numsep')
wsep = extract('wsep')
width = extract('width')

fig = plt.figure(figsize=(4,3))
plt.boxplot(
    list(32 / width), positions=wsep,
    sym='', widths=0.05, whis='range', showbox=False, showmeans=False)
ticks = [e / 10 for e in range(10, 36, 5)]
plt.xticks(ticks, ticks)
plt.xlim(0.9, 3.6)
plt.xlabel('Wasserstein distance')
plt.ylabel('Compression rate')
plt.tight_layout()
fig.savefig('figures/sweep_cr.pdf')

fig, ax = plt.subplots(figsize=(4,3))
ax2 = ax.twinx()
ax.set_zorder(10)
ax.patch.set_visible(False)
ax2.set_ylabel('#layers with recentralized quantization', color='C0')
ax2.tick_params(axis='y', colors='C0')
ax2.yaxis.set_major_locator(mtick.MultipleLocator(1))
lines = ax2.plot(
    wsep, seps,
    '.', linewidth=1, markersize=5)
lines[0].set_dashes([0.5, 0.5])

ticks = [e / 10 for e in range(10, 36, 5)]
ax.yaxis.set_major_formatter(mtick.PercentFormatter(1))
ax.set_ylabel('Top-1 Error')
ax.boxplot(
    list(1 - top1), positions=wsep,
    sym='', widths=0.05, medianprops={'alpha': 0})
# ws = []
# for w in wsep:
#     ws += [w] * top1.shape[1]
# ax.scatter(
#     ws, (1 - top1).flatten(),
#     c=top1.flatten(), s=0.2, alpha=0.3,
#     cmap=plt.get_cmap('rainbow'), zorder=100)
lines = ax.plot(
    wsep, np.median(1 - top1, 1),
    '_', c='C1', linewidth=1.0, markersize=3)
lines[0].set_dashes([0.5, 0.5])
ax.set_xticks(ticks)
ax.set_xticklabels(ticks)
ax.set_xlim(0.9, 3.6)
ax.set_xlabel('Wasserstein distance')
fig.tight_layout()
fig.savefig('figures/sweep.pdf')

# weights
weights = np.load(f'figures/cifarnet.npy')
weights = sorted(weights.item().items())
fig, axes = plt.subplots(2, 4, figsize=(2, 1))
for ax, (k, w) in zip(axes.flatten(), weights):
    print(k)
    w = w[w != 0]
    ax.hist(w, bins=500, color='C0')
    lim = max(abs(w.min()), abs(w.max()))
    lim *= 1
    ax.set_xlim(-lim, lim)
    ax.set_xticks([])
    ax.set_yticks([])
plt.subplots_adjust(0.05, 0.05, 0.95, 0.95, 0.1, 0.1)
fig.savefig(f'figures/cifarnet_thumbs.pdf')


==> figures/unseparated.py <==
from gmm import BimodalGaussian2
from scipy.stats import norm
import numpy as np
import matplotlib.pyplot as plt

g = np.load('figures/sparse.npy').item()
g = g['resnet18/b22/conv1']
g = g[g != 0]
magnitudes = np.sort(np.abs(g))
orate = 0
index = int((1 - orate) * g.size)
index = min(max(0, index), g.size - 1)
max_value = magnitudes[index]
print(g.size, index, max_value)

k = g[np.abs(g) < max_value]
mixture = BimodalGaussian2(k, 0)
m1, s1 = mixture.pmean, mixture.pstd
m2, s2 = mixture.nmean, mixture.nstd
w = mixture.phi
print('gmm')
print(m1, s1, m2, s2, w)
print(mixture.tmean, mixture.tstd, mixture.wasserstein, mixture.crossover)
q = np.linspace(np.min(g), np.max(g), 10000)
p = mixture.pdf(q)
plt.figure(figsize=(2, 2))
plt.hist(g, bins=500, normed=True, color='0.75')
plt.xlim(-0.12, 0.12)
plt.yticks([])

# plt.plot(q, p, '-', linewidth=2)
p1 = norm.pdf(q, m1, s1)
p2 = norm.pdf(q, m2, s2)
plt.plot(q, w * p1, '-', linewidth=0.5, color='C3')
plt.plot(q, (1 - w) * p2, '-', linewidth=0.5, color='C2')
plt.plot(
    q, w * p1 + (1 - w) * p2,
    '--', linewidth=0.5, color='0', alpha=0.5)
plt.subplots_adjust(0.0, 0.1, 1.0, 1.0)
plt.savefig('figures/unseparated.pdf')

def freq(ww):
    s = np.array(sorted(set(ww)))
    f = np.array([ww[ww == v].size for v in s])
    f = f / np.sum(f)
    return s, f

plt.figure(figsize=(2, 2))
w = np.load('figures/unseparated_quantized.npy')
p = np.load('figures/unseparated_positives.npy')
m = np.load('figures/unseparated_mask.npy')
p = np.logical_and(p, m)
n = np.logical_and(np.logical_not(p), m)
markers, stemlines, baseline = plt.stem(*freq(w[np.where(n)]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C2', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C2', zorder=10)
markers, stemlines, baseline = plt.stem(*freq(w[np.where(p)]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C3', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C3', zorder=10)
plt.xlim(-0.12, 0.12)
plt.ylim(0, None)
plt.yticks([])
# plt.tight_layout()
plt.subplots_adjust(0.0, 0.1, 1.0, 1.0)
plt.savefig('figures/unseparated_quantized.pdf')

plt.figure(figsize=(2, 2))
w = np.load('figures/unseparated_shift_quantized.npy')
markers, stemlines, baseline = plt.stem(*freq(w[np.where(m)]))
plt.setp(baseline, visible=False)
plt.setp(stemlines, linewidth=0.5, color='C4', alpha=0.5)
plt.setp(
    markers, markersize=2, markerfacecolor='none',
    markeredgewidth=0.25, color='C4', zorder=10)
plt.xlim(-0.12, 0.12)
plt.ylim(0, None)
plt.yticks([])
# plt.tight_layout()
plt.subplots_adjust(0.0, 0.1, 1.0, 1.0)
plt.savefig('figures/unseparated_shift_quantized.pdf')


==> figures/weights.py <==
import numpy as np
import matplotlib.pyplot as plt


lims = {}
for name in ['dense_quantized', 'dense', 'sparse_quantized', 'sparse']:
    print(name)
    weights = np.load(f'figures/{name}.npy')
    weights = sorted(weights.item().items())
    fig, axes = plt.subplots(2, 4, figsize=(2, 1))
    for ax, (k, w) in zip(axes.flatten(), weights):
        print(k)
        if 'sparse' == name:
            w = w[w != 0]
        else:
            w = w.flatten()
        color = 'C0' if 'dense' in name else 'C1'
        if 'quantized' in name:
            s = sorted(set(w))
            f = np.array([w[w == v].size for v in s])
            f = f / np.sum(f)
            markers, stemlines, baseline = ax.stem(s, f)
            plt.setp(baseline, visible=False)
            plt.setp(stemlines, linewidth=0.5, color=color)
            plt.setp(markers, markersize=0.25, color=color, zorder=10)
            ax.set_ylim(0, max(f) * 1.1)
        else:
            ax.hist(w, bins=500, color=color)
        lim = max(abs(w.min()), abs(w.max()))
        lim *= 1.1 if 'quantized' in name else 0.5
        ax.set_xlim(-lim, lim)
        ax.set_xticks([])
        ax.set_yticks([])
    plt.subplots_adjust(0.05, 0.05, 0.95, 0.95, 0.1, 0.1)
    fig.savefig(f'figures/{name}_thumbs.pdf')

